A detailed introduction to density-based topology optimisation of fluid flow problems with implementation in MATLAB

This article presents a detailed introduction to density-based topology optimisation of fluid flow problems. The goal is to allow new students and researchers to quickly get started in the research area and to skip many of the initial steps, often consuming unnecessarily long time from the scientific advancement of the field. This is achieved by providing a step-by-step guide to the components necessary to understand and implement the theory, as well as extending the supplied MATLAB code. The continuous design representation used and how it is connected to the Brinkman penalty approach, for simulating an immersed solid in a fluid domain, is illustrated. The different interpretations of the Brinkman penalty term and how to chose the penalty parameters are explained. The accuracy of the Brinkman penalty approach is analysed through parametric simulations of a reference geometry. The chosen finite element formulation and the solution method is explained. The minimum dissipated energy optimisation problem is defined and how to solve it using an optimality criteria solver and a continuation scheme is discussed. The included MATLAB implementation is documented, with details on the mesh, pre-processing, optimisation and post-processing. The code has two benchmark examples implemented and the application of the code to these is reviewed. Subsequently, several modifications to the code for more complicated examples are presented through provided code modifications and explanations. Lastly, the computational performance of the code is examined through studies of the computational time and memory usage, along with recommendations to decrease computational time through approximations.

==> analyticalElement.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%    NAVIER-STOKES TOPOLOGY OPTIMISATION CODE, MAY 2022    %
% COPYRIGHT (c) 2022, J ALEXANDERSEN. BSD 3-CLAUSE LICENSE %
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
clear; close all; clc;
%% Switches
buildJR = 1; exportJR = 1;
buildPhi = 1; exportPhi = 1;
%% Initialisation
syms rho mu alpha dalpha xi eta dx dy;
syms u1 u2 u3 u4 u5 u6 u7 u8 p1 p2 p3 p4;
time = tic;
%% Shape functions and matrices
xv = [-1 1 1 -1]'; yv = [-1 -1 1 1]';
Np = 1/4*(1+xi*xv').*(1+eta*yv');
Nu = sym(zeros(2,8));
Nu(1,1:2:end-1) = Np;
Nu(2,2:2:end) = Np;
%% Nodal coordinates, interpolation and coordinate transforms
xc = dx/2*xv; yc = dy/2*yv;
x = Np*xc; y = Np*yc;
J = [diff(x,xi) diff(y,xi); diff(x,eta) diff(y,eta)];
iJ = inv(J); detJ = det(J);
%% Derivatives of shape functions
dNpdx = iJ(:,1)*diff(Np,xi) + iJ(:,2)*diff(Np,eta);
dNudx = sym(zeros(2,8,2));
for i = 1:2
   dNudx(i,:,:) = transpose(iJ(:,1)*diff(Nu(i,:),xi) + iJ(:,2)*diff(Nu(i,:),eta));
end
%% Nodal DOFs
u = [u1; u2; u3; u4; u5; u6; u7; u8];
p = [p1; p2; p3; p4]; s = [u; p];
ux = Nu*u; px = Np*p;
dudx = [dNudx(:,:,1)*u dNudx(:,:,2)*u];
dpdx = dNpdx*p;
%% Stabilisation parameters
h = sqrt(dx^2 + dy^2);
u0 = subs(ux,[xi,eta],[0,0]);
ue = sqrt(transpose(u0)*u0);
tau1 = h/(2*ue);
tau3 = rho*h^2/(12*mu);
tau4 = rho/alpha;
tau  = (tau1^(-2) + tau3^(-2) + tau4^(-2))^(-1/2);
%% Loop over the tensor weak form to form residual
if (buildJR)
    Ru = sym(zeros(8,1)); Rp = sym(zeros(4,1));
    % Momentum equations
    for g = 1:8
        for i = 1:2
            Ru(g) = Ru(g) + alpha*Nu(i,g)*ux(i); % Brinkman term
            for j = 1:2
                Ru(g) = Ru(g) + mu*dNudx(i,g,j)*( dudx(i,j) + dudx(j,i) ); % Viscous term
                Ru(g) = Ru(g) + rho*Nu(i,g)*ux(j)*dudx(i,j); % Convection term
                Ru(g) = Ru(g) + tau*ux(j)*dNudx(i,g,j)*alpha*ux(i); % SUPG Brinkman term
                for k = 1:2
                    Ru(g) = Ru(g) + tau*ux(j)*dNudx(i,g,j)*rho*ux(k)*dudx(i,k); % SUPG convection term
                end
                Ru(g) = Ru(g) + tau*ux(j)*dNudx(i,g,j)*dpdx(i); % SUPG pressure term
            end
            Ru(g) = Ru(g) - dNudx(i,g,i)*px; % Pressure term
        end
    end
    % Incompressibility equations
    for g = 1:4
        for i = 1:2
            Rp(g) = Rp(g) + Np(1,g)*dudx(i,i); % Divergence term
            Rp(g) = Rp(g) + tau/rho*dNpdx(i,g)*alpha*ux(i); % PSPG Brinkman term
            for j = 1:2
                Rp(g) = Rp(g) + tau*dNpdx(i,g)*ux(j)*dudx(i,j); % PSPG convection term
            end
            Rp(g) = Rp(g) + tau/rho*dNpdx(i,g)*dpdx(i); % PSPG pressure term
        end
    end
    fprintf('Simplifying Ru... \n');
    Ru = simplify(detJ*Ru);
    fprintf('Simplifying Rp... \n');
    Rp = simplify(detJ*Rp);
    %% Integrate analytically
    fprintf('Integrating Ru... \n');
    Ru = int(int(Ru,xi,[-1 1]),eta,[-1 1]);
    fprintf('Integrating Rp... \n');
    Rp = int(int(Rp,xi,[-1 1]),eta,[-1 1]);
    fprintf('Simplifying Ru... \n');
    Ru = simplify(Ru);
    fprintf('Simplifying Rp... \n');
    Rp = simplify(Rp);
    %% Differentiate residual to form Jacobian
    Re = [Ru; Rp];
    Je = sym(zeros(12,12));
    for b = 1:12
        fprintf('Computing dR/ds%2i... \n',b);
        Je(:,b) = diff(Re,s(b));
    end
end
%% Export residual and Jacobian
if (exportJR)
    fprintf('Exporting residual... \n');
    f = matlabFunction(Re,'File','RES','Comments','Version: 0.99','Vars',{dx,dy,mu,rho,alpha,transpose([u1 u2 u3 u4 u5 u6 u7 u8 p1 p2 p3 p4])});
    fprintf('Exporting Jacobian... \n');
    f = matlabFunction(Je(:),'File','JAC','Comments','Version: 0.99','Vars',{dx,dy,mu,rho,alpha,transpose([u1 u2 u3 u4 u5 u6 u7 u8 p1 p2 p3 p4])});
end
%%
time = toc(time);
fprintf('Finished analysis part in %1.3e seconds. \n',time)
%% OPTIMISATION PART
time = tic;
if (buildPhi)
    %% Compute objective functional
    fprintf('Computing phi... \n');
    phi = 1/2*alpha*transpose(ux)*ux;
    for i = 1:2
        for j = 1:2
            phi = phi + 1/2*mu*dudx(i,j)*( dudx(i,j) + dudx(j,i) );
        end
    end
    %% Intregrate and simplify objective functional
    fprintf('Integrating phi... \n');
    phi = int(int(detJ*phi,xi,[-1 1]),eta,[-1 1]);
    phi = simplify(phi);
    %% Compute the partial derivative wrt. design field
    fprintf('Computing dphi/dgamma... \n');
    dphidg = simplify( diff(phi,alpha)*dalpha );
    %% Compute the partial derivative wrt. state field
    dphids = sym(zeros(12,1));
    for a = 1:12
        fprintf('Computing dphi/ds%2i... \n',a);
        dphids(a) = simplify(diff(phi,s(a)));
    end
end
%% Compute partial derivative of residual wrt. design field
if (buildJR)
    fprintf('Computing dr/dgamma... \n');
    drdg = simplify( diff(Re,alpha)*dalpha );
end
%% Export optimisation functions
if (exportPhi)
    fprintf('Exporting phi... \n');
    f = matlabFunction(phi,'File','PHI','Comments','Version: 0.9','Vars',{dx,dy,mu,alpha,transpose([u1 u2 u3 u4 u5 u6 u7 u8 p1 p2 p3 p4])});
    fprintf('Exporting dphi/dg... \n');
    f = matlabFunction(dphidg,'File','dPHIdg','Comments','Version: 0.9','Vars',{dx,dy,mu,alpha,dalpha,transpose([u1 u2 u3 u4 u5 u6 u7 u8 p1 p2 p3 p4])});
    fprintf('Exporting dphi/ds... \n');
    f = matlabFunction(dphids(1:8),'File','dPHIds','Comments','Version: 0.9','Vars',{dx,dy,mu,alpha,transpose([u1 u2 u3 u4 u5 u6 u7 u8 p1 p2 p3 p4])});
end
if (exportJR)
    fprintf('Exporting dr/ds... \n');
    f = matlabFunction(drdg,'File','dRESdg','Comments','Version: 0.9','Vars',{dx,dy,mu,rho,alpha,dalpha,transpose([u1 u2 u3 u4 u5 u6 u7 u8 p1 p2 p3 p4])});
end
%%
time = toc(time);
fprintf("Finished optimisation part in %1.3e seconds. \n",time)
%% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% This code was written by: Joe Alexandersen                              %
%                           Department of Mechanical and                  %
%                                         Electrical Engineering          %
%                           University of Southern Denmark                %
%                           DK-5230 Odense M, Denmark.                    %
% Please send your comments and questions to: joal@sdu.dk                 %
%                                                                         %
% The code is intended for educational purposes and theoretical details   %
% are discussed in the paper: "A detailed introduction to density-based   %
% topology optimisation of fluid flow problems including implementation   %
% in MATLAB", J. Alexandersen, SMO 2022, doi:                             %                          
%                                                                         %
% A preprint version of the paper can be downloaded from the author's     %
% website: joealexandersen.com                                            %
% The code is available from GitHub: github.com/sdu-multiphysics/topflow  %
%                                                                         %
% The basic structure of the code is based on the 88-line code for        %
% elastic compliance from: "Efficient topology optimization in MATLAB     %
% using 88 lines of code", E. Andreassen, A. Clausen, M. Schevenels,      %
% B. S. Lazarov and O. Sigmund, SMO 2010, doi:10.1007/s00158-010-0594-7   %
%                                                                         %
% Disclaimer:                                                             %
% The author does not guarantee that the code is free from errors.        %
% Furthermore, the author shall not be liable in any event caused by the  %
% use of the program.                                                     %      
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%






==> export.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%    NAVIER-STOKES TOPOLOGY OPTIMISATION CODE, MAY 2022    %
% COPYRIGHT (c) 2022, J ALEXANDERSEN. BSD 3-CLAUSE LICENSE %
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% DXF
xMod = padarray(padarray(xPhys,[1 1],'replicate'),[1 1],1);
figure('visible','off');
C = contour(flipud(xMod),[0.5 0.5]);
C = unique(C','rows','stable')';
C = C-2.5; C(1,:) = C(1,:)*dx; C(2,:) = C(2,:)*dy;
h = sqrt(dx^2+dy^2);
ind = 1:size(C,2);
ind1 = intersect(find(C(1,:)<Lx+2*dx),find(C(2,:)<Ly+2*dy));
ind2 = intersect(find(C(1,:)>0-dx),find(C(2,:)>0-dy));
ind = intersect(ind1,ind2);
X = []; Y = []; c = 0;
indused = [];
for i = 1:(length(ind))
    x0 = C(1,ind(i)); y0 = C(2,ind(i));
    redind = ind([1:max(1,i-5) i+1:min(length(ind),i+2)]);
    redind = setdiff(redind,indused(max(1,c-10):end));
    R = sqrt( (C(1,redind)-x0).^2 + (C(2,redind)-y0).^2 );
    [minR,idx] = min(R);
    if (minR < 2*h && minR > 0)
        c = c + 1;
        indused(c) = i;
        X(c,:) = [x0 C(1,redind(idx))];
        Y(c,:) = [y0 C(2,redind(idx))];
    end
end
fid=fopen([filename '.dxf'],'w');
fprintf(fid,'0\nSECTION\n2\nENTITIES\n0\n');
for i=1:size(X,1)
      fprintf(fid,'LINE\n8\n0\n');
      fprintf(fid,'10\n%.4f\n20\n%.4f\n30\n%.4f\n',X(i,1),Y(i,1),0);
      fprintf(fid,'11\n%.4f\n21\n%.4f\n31\n%.4f\n',X(i,2),Y(i,2),0); 
      fprintf(fid,'0\n');
end
fprintf(fid,'ENDSEC\n0\nEOF\n');
fclose(fid);
%% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% This code was written by: Joe Alexandersen                              %
%                           Department of Mechanical and                  %
%                                         Electrical Engineering          %
%                           University of Southern Denmark                %
%                           DK-5230 Odense M, Denmark.                    %
% Please send your comments and questions to: joal@sdu.dk                 %
%                                                                         %
% The code is intended for educational purposes and theoretical details   %
% are discussed in the paper: "A detailed introduction to density-based   %
% topology optimisation of fluid flow problems including implementation   %
% in MATLAB", J. Alexandersen, SMO 2022, doi:                             %                          
%                                                                         %
% A preprint version of the paper can be downloaded from the author's     %
% website: joealexandersen.com                                            %
% The code is available from GitHub: github.com/sdu-multiphysics/topflow  %
%                                                                         %
% The basic structure of the code is based on the 88-line code for        %
% elastic compliance from: "Efficient topology optimization in MATLAB     %
% using 88 lines of code", E. Andreassen, A. Clausen, M. Schevenels,      %
% B. S. Lazarov and O. Sigmund, SMO 2010, doi:10.1007/s00158-010-0594-7   %
%                                                                         %
% Disclaimer:                                                             %
% The author does not guarantee that the code is free from errors.        %
% Furthermore, the author shall not be liable in any event caused by the  %
% use of the program.                                                     %      
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

==> postproc.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%    NAVIER-STOKES TOPOLOGY OPTIMISATION CODE, MAY 2022    %
% COPYRIGHT (c) 2022, J ALEXANDERSEN. BSD 3-CLAUSE LICENSE %
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% POST-PROCESSING
% SETTING UP NODAL COORDINATES FOR STREAMLINES
[X,Y] = meshgrid(0.5:nodx,0.5:nody); sx = 0.5*ones(1,21); sy = linspace(0,nody,21);
U = S(1:(nely+1)*(nelx+1)*2); umag=reshape(sqrt(U(1:2:end).^2+U(2:2:end).^2),nely+1,nelx+1);
% DESIGN FIELD
figure(1); imagesc(xPhys); colorbar; caxis([0 1]); axis equal; axis off;
h = streamline(X,Y,reshape(U(1:2:end),nody,nodx),-reshape(U(2:2:end),nody,nodx),sx,sy); set(h,'Color','black');
% BRINKMAN PENALTY FACTOR
figure(2); imagesc(reshape(log10(alpha),nely,nelx)); colorbar; caxis([0 log10(alphamax)]); axis equal; axis off; %colormap turbo;
% VELOCITY MAGNITUDE FIELD
figure(3); imagesc(umag); colorbar; axis equal; axis on; hold on; %colormap turbo;
h = streamline(X,Y,reshape(U(1:2:end),nody,nodx),-reshape(U(2:2:end),nody,nodx),sx,sy); set(h,'Color','black');
% PRESSURE FIELD
P = S(2*nodtot+1:3*nodtot);
figure(4); imagesc(reshape(P,nody,nodx)); colorbar; axis equal; axis off; %colormap turbo;
h = streamline(X,Y,reshape(U(1:2:end),nody,nodx),-reshape(U(2:2:end),nody,nodx),sx,sy); set(h,'Color','black');
% VELOCITY ALONG A LINE
if (probtype == 2)
    uline=flipud(diag(fliplr(umag))); xline=flipud(diag(fliplr(xPhys)));
else
    uline=umag(:,floor((end-1)/2)); xline=xPhys(:,floor(end/2));
end
figure(5);
subplot(3,1,1); plot(uline,'-x'); grid on; 
subplot(3,1,2); plot(log10(uline),'-x'); grid on;
subplot(3,1,3); plot(xline,'-x'); grid on; drawnow
%% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% This code was written by: Joe Alexandersen                              %
%                           Department of Mechanical and                  %
%                                         Electrical Engineering          %
%                           University of Southern Denmark                %
%                           DK-5230 Odense M, Denmark.                    %
% Please send your comments and questions to: joal@sdu.dk                 %
%                                                                         %
% The code is intended for educational purposes and theoretical details   %
% are discussed in the paper: "A detailed introduction to density-based   %
% topology optimisation of fluid flow problems including implementation   %
% in MATLAB", J. Alexandersen, SMO 2022, doi:                             %                          
%                                                                         %
% A preprint version of the paper can be downloaded from the author's     %
% website: joealexandersen.com                                            %
% The code is available from GitHub: github.com/sdu-multiphysics/topflow  %
%                                                                         %
% The basic structure of the code is based on the 88-line code for        %
% elastic compliance from: "Efficient topology optimization in MATLAB     %
% using 88 lines of code", E. Andreassen, A. Clausen, M. Schevenels,      %
% B. S. Lazarov and O. Sigmund, SMO 2010, doi:10.1007/s00158-010-0594-7   %
%                                                                         %
% Disclaimer:                                                             %
% The author does not guarantee that the code is free from errors.        %
% Furthermore, the author shall not be liable in any event caused by the  %
% use of the program.                                                     %      
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

==> problems.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%    NAVIER-STOKES TOPOLOGY OPTIMISATION CODE, MAY 2022    %
% COPYRIGHT (c) 2022, J ALEXANDERSEN. BSD 3-CLAUSE LICENSE %
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% DEFINE THE PROBLEMS TO BE SOLVED  %%%%
if (probtype == 1) % DOUBLE PIPE PROBLEM
    if ( mod(nely,6) > 0 > 0 )
        error('ERROR: Number of elements in y-dir. must be divisable by 6.');
    elseif ( nely < 30 )
        error('ERROR: Number of elements in y-dir. must be above 30.');
    end
    inletLength = 1/6*nely; inlet1 = 1/6*nely+1; inlet2 = 4/6*nely+1;
    outletLength = 1/6*nely; outlet1 = 1/6*nely+1; outlet2 = 4/6*nely+1; 
    nodesInlet  = [inlet1:(inlet1+inletLength)' inlet2:(inlet2+inletLength)'];
    nodesOutlet = (nodx-1)*nody+[outlet1:(outlet1+outletLength)' outlet2:(outlet2+outletLength)'];
    nodesTopBot = [1:nely+1:nodtot nody:nody:nodtot];
    nodesLefRig = [2:nely (nelx)*nody+2:nodtot-1];
    fixedDofsTBx = 2*nodesTopBot-1; fixedDofsTBy = 2*nodesTopBot;
    fixedDofsLRx = 2*setdiff(nodesLefRig,[nodesInlet nodesOutlet])-1;
    fixedDofsLRy = 2*nodesLefRig;
    fixedDofsInX  = 2*nodesInlet-1; fixedDofsInY  = 2*nodesInlet;
    fixedDofsOutY = 2*nodesOutlet; fixedDofsOutP = 2*nodtot+nodesOutlet;
    fixedDofsU = [fixedDofsTBx fixedDofsTBy fixedDofsLRx fixedDofsLRy ...
                  fixedDofsInX fixedDofsInY fixedDofsOutY];
    fixedDofsP = [fixedDofsOutP];
    fixedDofs  = [fixedDofsU fixedDofsP];
    % DIRICHLET VECTORS
    u = @(y) -4*y.^2+4*y; Uinlet = Uin*u([0:inletLength]'/inletLength);
    DIRU=zeros(nodtot*2,1); DIRU(fixedDofsInX) = [Uinlet' Uinlet'];
    DIRP=zeros(nodtot,1); DIR = [DIRU; DIRP];     
    % INLET REYNOLDS NUMBER
    Renum = Uin*(inletLength*Ly/nely)*rho/mu;
elseif (probtype == 2) % PIPE BEND PROBLEM
    if ( mod(nelx,10) > 0 || mod(nely,10) > 0 )
        error('ERROR: Number of elements per side must be divisable by 10.');
    end
    inletLength = 2/10*nely; inlet1 = 1/10*nely+1; 
    outletLength = 2/10*nelx; outlet1 = 7/10*nelx+1; 
    nodesInlet  = [inlet1:(inlet1+inletLength)];
    nodesOutlet = nody*[outlet1:(outlet1+outletLength)];
    nodesTopBot = [1:nely+1:nodtot nody:nody:nodtot];
    nodesLefRig = [2:nely (nodx-1)*nody+2:nodtot-1];
    fixedDofsTBx = 2*nodesTopBot-1; fixedDofsTBy = 2*setdiff(nodesTopBot,nodesOutlet);
    fixedDofsLRx = 2*setdiff(nodesLefRig,nodesInlet)-1; fixedDofsLRy = 2*nodesLefRig;
    fixedDofsInX  = 2*nodesInlet-1; fixedDofsInY  = 2*nodesInlet;
    fixedDofsOutX = 2*nodesOutlet-1; fixedDofsOutP = 2*nodtot+nodesOutlet;
    fixedDofsU = [fixedDofsTBx fixedDofsTBy fixedDofsLRx fixedDofsLRy ...
                  fixedDofsInX fixedDofsInY fixedDofsOutX];
    fixedDofsP = [fixedDofsOutP];
    fixedDofs  = [fixedDofsU fixedDofsP];
    % DIRICHLET VECTORS
    DIRU=zeros(nodtot*2,1); DIRP=zeros(nodtot,1);
    u = @(y) -4*y.^2+4*y; Uinlet = Uin*u([0:inletLength]'/inletLength);
    DIRU(fixedDofsInX) = Uinlet'; DIR = [DIRU; DIRP];     
    % INLET REYNOLDS NUMBER
    Renum = Uin*(inletLength*Ly/nely)*rho/mu;
end
%% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% This code was written by: Joe Alexandersen                              %
%                           Department of Mechanical and                  %
%                                         Electrical Engineering          %
%                           University of Southern Denmark                %
%                           DK-5230 Odense M, Denmark.                    %
% Please send your comments and questions to: joal@sdu.dk                 %
%                                                                         %
% The code is intended for educational purposes and theoretical details   %
% are discussed in the paper: "A detailed introduction to density-based   %
% topology optimisation of fluid flow problems including implementation   %
% in MATLAB", J. Alexandersen, SMO 2022, doi:                             %                          
%                                                                         %
% A preprint version of the paper can be downloaded from the author's     %
% website: joealexandersen.com                                            %
% The code is available from GitHub: github.com/sdu-multiphysics/topflow  %
%                                                                         %
% Disclaimer:                                                             %
% The author does not guarantee that the code is free from errors.        %
% Furthermore, the author shall not be liable in any event caused by the  %
% use of the program.                                                     %      
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

